Speedup-Aware Rounding for Scheduling Malleable Tasks with Precedence Constraints

We study the scheduling of malleable tasks with precedence constraints on $m$ identical processors to minimize the makespan, assuming that the processing time of a task does not increase and its work does not decrease with the number of processors, and that the work is a convex function of the processing time. The standard two-phase method solves a linear program, rounds the fractional processing times to allotments, caps the allotments at a threshold $\mu$, and runs list scheduling. We propose \emph{speedup-aware rounding}, which rounds a task to its slower allotment exactly when this allotment is at most a factor $a$ slower than the fractional processing time. We determine the worst-case increase of the work under this rule exactly and show that no per-task rounding rule with time factor $a$ does better. With $\mu=\lceil\beta(a)m\rceil$ the algorithm achieves the approximation ratio $13(30+\sqrt{493})/225\approx3.0162$ for every $m$, which improves the previous bound $2+\sqrt2\approx3.4142$; a single task with linear speedup shows that its ratio is at least $\approx2.9558$. For concave speedup functions, which include the roofline, communication, Amdahl and power-law models, the ratio becomes $\approx2.9739$, which improves the ratio $\approx3.2919$ of Jansen and Zhang. We also revisit the strictly decreasing case of our earlier work (Chen and Chu, 2013): the reported ratio $2.9549$ relies on an elimination step that is not valid. In this case the algorithm coincides with that of Jansen and Zhang up to its parameters, and with parameters chosen by the corrected analysis it guarantees their ratio $\approx3.2919$. Finally, without convexity no per-task rounding improves the known time--work trade-off, and the analysis cannot go below $(3+\sqrt5)/2$.

==> anc/README.md <==
# Numerical checks for "Speedup-Aware Rounding for Scheduling Malleable Tasks with Precedence Constraints"

The results of the paper have analytical proofs; these programs are independent
numerical checks. They need Python 3 with NumPy and SciPy (version 1.9 or later,
for the HiGHS LP solver). Run each script from this folder, e.g. `python3 proofs_check.py`.

| Script | Paper | What it checks | Time |
| --- | --- | --- | --- |
| `proofs_check.py` | Sections 4, 5, 6, 7, 8 | formula of Lemma 4.3 vs. direct work ratios; Lemmas 5.2 and 5.5; closed forms of Theorems 5.9 and 9.1 vs. a brute-force supremum over q <= 200; Proposition 5.7 and Lemma 5.8; the three ranges of Theorem 8.2; the inner LP of Lemma 7.5; the cap condition of Lemma 6.2 | about 1 min |
| `closed.py` | Sections 5, 8, 9 | closed forms for the blocks (1,1) and (2,1); optimal a and ratios | tens of seconds |
| `check_all.py` | Theorem 7.7 | inner LP (H)+(W) for m = 2..20000 with mu = ceil(beta(a) m), three parameter sets | several minutes |
| `list_prop.py` | Lemmas 6.3, 6.4 | start-order monotonicity and the no-unforced-idleness property of list scheduling | seconds |
| `e2e.py` | whole algorithm | LP, speedup-aware rounding, cap, list scheduling on random instances; exact optimum for small instances | a few minutes |
| `cc13_correction.py` | Section 10 | optimum over rho, the closed form at rho = 0.26, the program of [Chen and Chu 2013, Lemma 4.15] with x_p <= m, per-task factors 2/(1+rho) and 2/(2-rho) on tasks satisfying (A1°), (A2), (A3), with and without a final plateau, guarantee for m <= 200000 | 1-2 min |
| `finite_m_table.py` | Table 3 | guarantees min over mu of max{A(mu), B(mu)} for several rounding rules, and for the best a (rows I* and II*), with the chosen a and mu | about 1 min |
| `concave_equiv.py` | Proposition 9.3 | for tasks satisfying (A1°), (A2)+(A3) holds exactly when the speedup is concave | seconds |
| `a12_example.py` | Proposition 12.1 | the instances approach the ratio a/(a-1) | seconds |
| `lower_bounds.py` | Proposition 12.3 | integrality-gap instance (C* = k+1, OPT = 2k) and the single linear-speedup task (C_max/OPT = m/ceil(beta(a) m)) through the whole pipeline | about 1 min |
| `models_check.py` | Section 11 | the five speedup models satisfy (A1), (A2), (A3) after removing dominated allotments | tens of seconds |
| `compare_rules.py` | Table 4 | four rounding rules on the same random instances (model-based tasks and (A1)-(A3) tasks with plateaus) | about 10 min |

Modules used by the scripts: `newalg.py` (LP, speedup-aware rounding, list scheduling,
random instances), `sched_utils.py` (earliest start time, exact optimum of tiny
instances), `tradeoff.py` (numerical work factor), `minmax.py` (inner LP).


==> anc/a12_example.py <==
"""Section 11: under A1-A2 only, every allotment with time <= A x* has work ~ A/(A-1) times the hull value.
Profile: p(l) = 1 - eps*(l-1) for l <= k (almost no speedup), then perfect speedup p(l) = W(k)/l for l > k."""
import numpy as np
def profile(k, m, eps):
    p = [1 - eps*(l-1) for l in range(1, k+1)]
    Wk = k*p[-1]
    return np.array(p + [Wk/l for l in range(k+1, m+1)])
for (k, m, A) in [(10, 1000, 1.5), (100, 10**4, 1.5), (1000, 10**6, 1.5), (100, 10**4, 13/9), (1000, 10**6, 13/9)]:
    eps = 1e-3/k**2
    p = profile(k, m, eps); W = np.arange(1, m+1)*p
    assert np.all(np.diff(p) < 0) and np.all(np.diff(W) >= -1e-9)          # A1' and A2 hold
    x = p[k-1]/A                                                             # A*x* = p(k)
    # lower convex hull of {(p(l), W(l))}: here its vertices are l=1 and l=m (checked below)
    lam = (x - p[-1])/(p[0] - p[-1]); wenv = lam*W[0] + (1-lam)*W[-1]
    for l in range(2, m):                                                    # every other point lies above the chord
        t = (p[l-1] - p[-1])/(p[0] - p[-1]); assert W[l-1] >= t*W[0] + (1-t)*W[-1] - 1e-9
    feas = np.where(p <= A*x + 1e-15)[0]                                     # allotments meeting time A x*
    best = W[feas].min()
    print('k=%5d m=%8d A=%.4f : min work over allotments with time <= A x* = %.3f, hull work = %.3f, ratio = %.4f  (A/(A-1) = %.4f)'
          % (k, m, A, best, wenv, best/wenv, A/(A-1)))


==> anc/cc13_correction.py <==
"""Checks for the corrected analysis of the strictly decreasing case of
Chen & Chu (IEEE TPDS 2013).  a = 2/(1+rho) (time factor), b = 2/(2-rho) (work factor).
Part (c) uses tasks satisfying A1 with a final plateau (A1 circle), which contains A1'."""
import math, random
import numpy as np
from scipy.optimize import linprog, minimize_scalar

h    = lambda a: (2 - a + math.sqrt(a*a + 4)) / 2
beta = lambda a: 2 / (a + 2 + math.sqrt(a*a + 4))
f    = lambda rho: 2/(1+rho) + 2/(2-rho) * h(2/(1+rho))

# (a) optimum over rho
res = minimize_scalar(f, bounds=(0.0, 0.99), method='bounded', options={'xatol': 1e-12})
print('(a) rho0 = %.10f  f(rho0) = %.10f' % (res.x, res.fun))
print('    f(0) = %.10f (=2+sqrt2 %.10f), f(0.26) = %.10f' % (f(0), 2+math.sqrt(2), f(0.26)))
jz = 100/63 + 100*(math.sqrt(6469)+13)/5481
print('    JZ12 closed form 100/63+100(sqrt6469+13)/5481 = %.12f ; diff to f(0.26) = %.2e' % (jz, abs(jz-f(0.26))))
print('    beta(100/63) = %.10f  = 63/(113+sqrt6469) = %.10f' % (beta(100/63), 63/(113+math.sqrt(6469))))

# (b) the program of [CC13, Lemma 4.15] at m=8, mu=4, rho=0.5921, with the valid bound x_p <= m
def cc13_program(m, mu, rho, xp_max):
    c = min((1+rho)/2, mu/m)
    # variables x1,x2,x3,xp ; maximize x1+x2+x3
    A = [[(1+rho)/2, c, 0, 0],            # path
         [1, mu, m-mu+1, -rho],           # work: x1+mu x2+(m-mu+1)x3 <= m + rho xp
         [1, 1, 1, -1],                   # x1+x2+x3 <= xp
         [0, 0, 0, 1]]                    # xp <= xp_max
    bnd = [1, m, 0, xp_max]
    r = linprog([-1,-1,-1,0], A_ub=A, b_ub=bnd, bounds=[(0,None)]*4, method='highs')
    return -r.fun, r.x
v, x = cc13_program(8, 4, 0.5921, 8)
print('(b) m=8, mu=4, rho=0.5921, xp<=m: value %.4f at %s' % (v, np.round(x, 4)))
v2, _ = cc13_program(8, 4, 0.5921, 1e9)
print('    without an upper bound on xp the program value is %.1f (unbounded in effect)' % v2)

# (c) per-task check of the threshold rounding of [CC13] under A1 circle (A1' plus a final plateau), A2, A3
def rand_task(m):
    # strictly decreasing p, nondecreasing W, convex envelope (increasing sigma)
    while True:
        p = [1.0]; W = [1.0]
        sig_prev = 0.0
        ok = True
        for l in range(2, m+1):
            # choose W(l) >= W(l-1) and p(l) < p(l-1) with sigma_l >= sigma_{l-1}
            pl_max = p[-1] * (1 - 1e-9)
            pl_min = W[-1] / l                    # A2: l p(l) >= W(l-1)
            if pl_min >= pl_max: ok = False; break
            # sigma = (W(l)-W(l-1))/(p(l-1)-p(l)) = (l pl - W[-1])/(p[-1]-pl), increasing in pl
            # need sigma >= sig_prev: l pl - W[-1] >= sig_prev (p[-1]-pl)  -> pl >= (W[-1]+sig_prev p[-1])/(l+sig_prev)
            lo = max(pl_min, (W[-1] + sig_prev*p[-1])/(l + sig_prev))
            if lo >= pl_max: ok = False; break
            pl = random.uniform(lo, pl_max) if random.random() < 0.7 else lo + (pl_max-lo)*random.random()**4
            sig_prev = (l*pl - W[-1])/(p[-1]-pl)
            p.append(pl); W.append(l*pl)
        if ok: return p, W

def plateau_task(m):
    # A1 circle: strictly decreasing on 1..lc, constant on lc..m (lc = m gives A1')
    lc = m if random.random() < 0.5 else random.randint(2, m)
    p, _ = rand_task(lc)
    p = p + [p[-1]] * (m - lc)
    return p, [(l+1)*p[l] for l in range(m)], lc

def nondominated(p):
    return [0] + [l for l in range(1, len(p)) if p[l] < p[l-1]]

def threshold_rule(p, W, x, rho):
    # rule of Section 10.1 on the non-dominated allotments; returns (chosen index, w(x))
    nd = nondominated(p)
    for k in range(len(nd)-1):
        s, t = nd[k], nd[k+1]
        if p[t] <= x <= p[s]:
            lam = (x - p[t])/(p[s]-p[t])
            w = lam*W[s] + (1-lam)*W[t]
            if x == p[s]: return s, w
            if x == p[t]: return t, w
            return (s if lam >= rho else t), w
    raise ValueError

random.seed(1)
worst_time = worst_work = 0.0
n_plateau = 0
for trial in range(200000):
    m = random.randint(2, 12)
    p, W, lc = plateau_task(m)
    n_plateau += (lc < m)
    rho = random.random()*0.95
    x = random.uniform(p[-1], p[0])        # LP range [p(m), p(1)] = [p(lc), p(1)]
    l, w = threshold_rule(p, W, x, rho)
    assert l <= lc - 1                     # never an allotment of the final plateau
    worst_time = max(worst_time, p[l]/x * (1+rho)/2)
    worst_work = max(worst_work, W[l]/w * (2-rho)/2)
    assert W[l] <= m*x*(1+1e-12)
print('(c) %d tasks, %d with a final plateau; no plateau allotment chosen' % (200000, n_plateau))
print('    max p(l)/x divided by 2/(1+rho): %.6f ; max W(l)/w(x) divided by 2/(2-rho): %.6f' % (worst_time, worst_work))

# (d) finite m: max{A(mu),B(mu)} with mu = ceil(beta m) never exceeds a + b h(a)
def AB(a, b, m, mu):
    K = m - mu + 1
    return max(a + (b*m - a)/K, m/mu + (b-1)*m/K)
for rho in (0.26, res.x):
    a, b = 2/(1+rho), 2/(2-rho)
    bound = a + b*h(a)
    worst = max(AB(a, b, m, math.ceil(beta(a)*m)) for m in range(1, 200001))
    print('(d) rho=%.4f: bound %.9f, max over m<=2e5 of max{A,B} = %.9f' % (rho, bound, worst))


==> anc/check_all.py <==
import numpy as np
from math import sqrt, ceil
from scipy.optimize import linprog
from closed import b_of, h, beta, F11
def inner_HW1(m, mu, a, b):
    A = [[1/a, min(1/a, mu/m), 0], [1, mu, m-mu+1]]
    res = linprog(-np.ones(3), A_ub=A, b_ub=[1, b*m], bounds=[(0, None)]*3, method='highs')
    return -res.fun
cases = [('a=3/2 (convex)', 1.5, False), ('a=13/9 (convex)', 13/9, False), ('a*=1.284814 (strict)', 1.284814, True)]
for name, a, strict in cases:
    b = b_of(a, strict)[0]; be = beta(a); r = a + b*h(a)
    worst = (0, None)
    for m in range(2, 20001):
        mu = ceil(be*m - 1e-12)
        assert 1 <= mu <= (m+1)/2 and mu/m <= 1/a + 1e-12, (name, m, mu)
        v = inner_HW1(m, mu, a, b)
        if v > worst[0]: worst = (v, m)
    print('%-22s b=%.6f beta=%.6f r(a)=%.6f  worst finite-m (mu=ceil(beta m)) = %.6f at m=%d  ok=%s' % (name, b, be, r, worst[0], worst[1], worst[0] <= r + 1e-12))
print('closed forms: b(3/2)=18-12*sqrt2 =', 18-12*sqrt(2), ' r(3/2)=57/2-18*sqrt2 =', 28.5-18*sqrt(2))


==> anc/closed.py <==
"""Closed forms for the speedup-aware rounding analysis."""
import numpy as np
from math import sqrt, ceil

def F(q, s, al, r):
    d = (q+1)*r - s
    return (al - r)*d/(s*al + (q+1-s-(q+1)*al)*r)

def sup_F(q, s, al, grid=200001):
    lo, hi = q/(q+1), al
    if hi <= lo: return 0.0, None
    # stationary point of F: kappa r^2 + 2 s al r - s al = 0
    kap = q+1-s-(q+1)*al
    cands = [lo]
    if abs(kap) < 1e-15: cands.append(0.5)
    else:
        disc = (s*al)**2 + kap*s*al
        if disc >= 0:
            for sg in (+1, -1):
                r0 = (-s*al + sg*sqrt(disc))/kap
                cands.append(r0)
    best = (0.0, None)
    for r0 in cands:
        if lo - 1e-15 <= r0 < hi:
            v = F(q, s, al, r0)
            if v > best[0]: best = (v, r0)
    # safety: dense check
    rr = np.linspace(lo, hi, 2001)[:-1]
    vv = F(q, s, al, rr)
    k = int(vv.argmax())
    if vv[k] > best[0] + 1e-12: best = (float(vv[k]), float(rr[k]))
    return best

def b_of(a, strict=False, Q=200):
    al = 1/a; best = (0.0, None)
    for q in range(1, Q+1):
        if (q+1)/q <= a: continue
        for s in ([q] if strict else range(1, q+1)):
            v, r0 = sup_F(q, s, al)
            if v > best[0]: best = (v, (q, s, r0))
    return 1 + best[0], best[1]

def h(a): return (2 - a + sqrt(a*a+4))/2        # 1/(1-beta)
def beta(a): return 2/(a + 2 + sqrt(a*a+4))     # beta = 1/(1/beta)
def r_of(a, strict=False):
    b, arg = b_of(a, strict); return a + b*h(a), b, arg

def F11(al):
    g = sqrt(al*(1-al)); return ((1-2*g)/(2*al-1))**2
def F21(al): return (3*al-2)/(4-3*al)

if __name__ == '__main__':
    # check closed forms vs generic
    for a in [1.45, 1.6, 1.8]:
        al = 1/a
        print(a, 'F11 closed', F11(al), 'generic', sup_F(1,1,al)[0], '| F21 closed', F21(al) if al>2/3 else 0, 'generic', sup_F(2,1,al)[0])
    for strict in [False, True]:
        # golden-section style dense search then refine
        aa = np.linspace(1.05, 1.999, 3801)
        vals = [r_of(a, strict)[0] for a in aa]
        k = int(np.argmin(vals)); lo, hi = aa[max(k-2,0)], aa[min(k+2,len(aa)-1)]
        for _ in range(60):
            m1 = lo + (hi-lo)/3; m2 = hi - (hi-lo)/3
            if r_of(m1, strict)[0] < r_of(m2, strict)[0]: hi = m2
            else: lo = m1
        a = (lo+hi)/2; r, b, arg = r_of(a, strict)
        print('strict' if strict else 'convex', 'a*=%.6f r*=%.6f b=%.6f beta=%.6f argmax(q,s,r)=%s' % (a, r, b, beta(a), arg))
        # nearby branches
        al = 1/a
        print('   F11=%.6f F21=%.6f' % (F11(al), F21(al) if al > 2/3 else float('nan')))


==> anc/compare_rules.py <==
"""Section 13: compares four per-task roundings on the same random instances (same LP solution).
Rules (each with its own cap mu = ceil(beta(a) m)):
  SAR(13/9), SAR(a_s), threshold rule rho = 0.26 (algorithm of [Jansen11], a = 100/63),
  rounding up only (general rule of [Chen13], a = 2).
Instance classes:
  'models'  : tasks from the five speedup models of Section 11 (concave speedup, possibly with a final plateau;
              allotments beyond the first minimiser l° are given the time p(l°), so they are dominated and never used,
              which is equivalent to the restriction of Lemma 11.1);
  'plateau' : random tasks satisfying (A1),(A2),(A3) with plateaus inside the range, built block by block
              (each new non-dominated allotment respects Fact 2.4 and keeps the marginal works sigma_i non-decreasing).
Reported: mean and maximum of C_max / C^* over the instances."""
import os, sys, math, random
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np
from newalg import lp_convex, LIST, nondom

beta = lambda a: 2 / (a + 2 + math.sqrt(a*a + 4))
A_S = 1.2848137044

def round_rule(P, x, rule, par):
    """rule 'sar': round up iff p(s) <= par * x ; rule 'thr': round up iff lambda >= par."""
    allot = []
    for j, xj in enumerate(x):
        p = P[j]; idx = nondom(p); l = idx[-1]
        for k in range(len(idx) - 1):
            s, t = idx[k], idx[k + 1]
            if p[t] - 1e-12 <= xj <= p[s] + 1e-12:
                if abs(xj - p[s]) < 1e-12: l = s
                elif abs(xj - p[t]) < 1e-12: l = t
                elif rule == 'sar': l = s if p[s] <= par*xj else t
                else:
                    lam = (xj - p[t])/(p[s] - p[t]); l = s if lam >= par else t
                break
        allot.append(l + 1)
    return allot

def model_task(rng, m):
    w = rng.uniform(1, 100); l = np.arange(1, m + 1)
    kind = rng.choice(['roofline', 'amdahl', 'power', 'communication', 'general'])
    if kind == 'roofline': p = w/np.minimum(l, rng.randint(1, m))
    elif kind == 'amdahl': gam = rng.uniform(0, 0.3); p = w*(gam + (1 - gam)/l)
    elif kind == 'power':  p = w*l**(-rng.uniform(0.3, 1.0))
    elif kind == 'communication': p = w/l + (l - 1)*rng.uniform(0.001, 0.5)
    else:
        gam = rng.uniform(0, 0.3); pb = rng.randint(1, m); c = rng.uniform(0, 0.5)
        p = w*((1 - gam)/np.minimum(l, pb) + gam) + (l - 1)*c
    p = list(p); lo = int(np.argmin(p))
    return [p[i] if i <= lo else p[lo] for i in range(m)]

def plateau_task(rng, m):
    """(A1),(A2),(A3) with blocks: next non-dominated allotment t = s + delta, p(t) chosen so that
    t p(t) >= (t-1) p(s) (A2 at the end of the block) and the marginal work sigma does not decrease (A3)."""
    p = [rng.uniform(1, 10)]; s = 1; sig = 0.0
    while len(p) < m:
        delta = 1 if rng.random() < 0.6 else rng.randint(2, 4)
        t = min(s + delta, m)
        ps = p[s - 1]
        lo = max((t - 1)*ps/t, (s*ps + sig*ps)/(t + sig))
        if lo >= ps*(1 - 1e-6): break
        pt = lo + (ps*(1 - 1e-6) - lo)*rng.random()**2
        sig = (t*pt - s*ps)/(ps - pt)
        p += [ps]*(t - 1 - s) + [pt]
        s = t
    p += [p[-1]]*(m - len(p))
    return p[:m]

def random_dag(rng, n):
    dens = rng.choice([0.05, 0.1, 0.2])
    return [(i, j) for i in range(n) for j in range(i + 1, n) if rng.random() < dens]

RULES = [('SAR(13/9)', 'sar', 13/9, 13/9), ('SAR(a_s)', 'sar', A_S, A_S),
         ('threshold 0.26', 'thr', 0.26, 100/63), ('round up only', 'sar', 2.0, 2.0)]

if __name__ == '__main__':
    rng = random.Random(2026)
    for cls in ('models', 'plateau'):
        for m in (8, 32):
            res = {name: [] for name, _, _, _ in RULES}
            for t in range(60):
                n = 30
                edges = random_dag(rng, n)
                P = [model_task(rng, m) for _ in range(n)] if cls == 'models' else [plateau_task(rng, m) for _ in range(n)]
                Cst, x = lp_convex(n, m, edges, P)
                for name, rule, par, a in RULES:
                    mu = math.ceil(beta(a)*m - 1e-12)
                    allot = [min(l, mu) for l in round_rule(P, x, rule, par)]
                    res[name].append(LIST(n, m, edges, P, allot)/Cst)
            line = '%-8s m=%-3d' % (cls, m)
            for name, _, _, _ in RULES:
                v = np.array(res[name]); line += ' | %s: mean %.3f max %.3f' % (name, v.mean(), v.max())
            print(line)
            base = np.array(res['threshold 0.26'])
            for name in ('SAR(13/9)', 'SAR(a_s)'):
                v = np.array(res[name])
                print('          %s vs threshold 0.26: smaller on %d, equal on %d, larger on %d of %d instances'
                      % (name, int((v < base - 1e-9).sum()), int((abs(v - base) <= 1e-9).sum()),
                         int((v > base + 1e-9).sum()), len(v)))


==> anc/concave_equiv.py <==
"""Check: for strictly decreasing processing times up to a final plateau ((A1deg)),
(A2)+(A3) holds iff the speedup S(l)=p(1)/p(l), S(0)=0, is non-decreasing and concave."""
import random
def a2a3(p):
    m=len(p); W=[(l+1)*p[l] for l in range(m)]
    if any(W[l+1] < W[l]-1e-12 for l in range(m-1)): return False
    nd=[0]+[l for l in range(1,m) if p[l] < p[l-1]-1e-15]
    sig=[(W[nd[i+1]]-W[nd[i]])/(p[nd[i]]-p[nd[i+1]]) for i in range(len(nd)-1)]
    return all(sig[i+1] >= sig[i]-1e-9*max(1,abs(sig[i])) for i in range(len(sig)-1))
def concave(p):
    S=[0.0]+[p[0]/x for x in p]
    D=[S[l]-S[l-1] for l in range(1,len(S))]
    return all(d >= -1e-12 for d in D) and all(D[l+1] <= D[l]+1e-12 for l in range(len(D)-1))
random.seed(7); mism=0; n_true=0
for t in range(200000):
    m=random.randint(2,9); lo=random.randint(1,m)
    if random.random()<0.5:          # random concave speedup with plateau after lo
        D=sorted([random.random() for _ in range(lo)], reverse=True); D[0]=1.0
        D=[1.0]+sorted([random.uniform(0,1) for _ in range(lo-1)], reverse=True)
        S=[]; s=0
        for l in range(m):
            s += D[l] if l < lo else 0.0; S.append(s)
    else:                              # random strictly increasing S then plateau (often non-concave)
        S=[1.0]; 
        for l in range(1,m): S.append(S[-1] + (random.uniform(0.01,1.2) if l < lo else 0.0))
    p=[1.0/s for s in S]
    A=a2a3(p); C=concave(p); n_true += A
    if A != C: mism += 1
print('instances:', 200000, ' (A2)+(A3) true:', n_true, ' mismatches with concavity:', mism)


==> anc/e2e.py <==
import os, sys, random, math
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from newalg import lp_convex, round_speedup_aware, LIST, rand_convex_P
from sched_utils import opt
from math import sqrt, ceil
a = 13/9; be = 18/(31+sqrt(493)); rstar = 13*(30+sqrt(493))/225
rng = random.Random(11); worst = 0; worst_opt = 0
for t in range(800):
    n = rng.randint(3, 9); m = rng.randint(2, 12)
    edges = [(i, j) for i in range(n) for j in range(i+1, n) if rng.random() < rng.choice([0.1, 0.25, 0.5])]
    P = rand_convex_P(rng, n, m)
    # mix in near-worst-case profiles
    for j in range(n):
        if rng.random() < 0.3 and m >= 3:
            base = rng.uniform(1, 5)
            prof = [base, base*0.6] if rng.random() < 0.5 else [base, base, base*2/3]
            while len(prof) < m: prof.append(prof[-1])
            P[j] = prof[:m]
    Cst, x = lp_convex(n, m, edges, P)
    mu = ceil(be*m - 1e-12)
    allot = [min(l, mu) for l in round_speedup_aware(P, m, x, a)]
    C = LIST(n, m, edges, P, allot)
    worst = max(worst, C/Cst)
    if n <= 6 and m <= 4:
        O, _ = opt(n, m, edges, P); worst_opt = max(worst_opt, C/O)
print('max Cmax/LP* = %.4f (bound %.4f); max Cmax/OPT (small) = %.4f' % (worst, rstar, worst_opt))


==> anc/finite_m_table.py <==
"""Finite-m guarantees max{A(mu),B(mu)} of Lemma 7.5 (inner LP) for several per-task roundings.

Rows of Table 3 of the paper:
  (I)   SAR, a = 13/9, b = 26/25                       under (A1)-(A3)
  (I*)  SAR, best a in [13/9, 2], b = 1 + g(a)         under (A1)-(A3)
  (III) rounding up only, a = 2, b = 1                 under (A1)-(A3)  (general rule of [Chen13])
  (II)  SAR, a = a_s, b = 1 + g(a_s)                   under (A1deg),(A2),(A3)
  (II*) SAR, best a in (1, 2], b = 1 + g(a)            under (A1deg),(A2),(A3)
  (IV)  threshold rule rho = 0.26, a = 100/63, b = 100/87 under (A1'),(A2),(A3) (algorithm of [Jansen11])
For every row mu ranges over 1 <= mu <= (m+1)/2.  For the rows with a best a, the parameter a is
rounded to four decimals and the guarantee is evaluated exactly at the rounded value, so every
printed number is the guarantee of an explicit pair (a, mu).
"""
import math
import numpy as np
from scipy.optimize import minimize_scalar

h    = lambda a: (2 - a + math.sqrt(a*a + 4)) / 2
beta = lambda a: 2 / (a + 2 + math.sqrt(a*a + 4))
def g(a):
    if a >= 2: return 0.0
    u = math.sqrt(a - 1); return ((1 - u)/(1 + u))**2

def AB(a, b, m, mu):
    nu = m - mu + 1
    return max(a + (b*m - a)/nu, m/mu + (b - 1)*m/nu)

def best_mu(a, b, m):
    return min((AB(a, b, m, mu), mu) for mu in range(1, (m + 1)//2 + 1))

def best_a(m, lo, hi=2.0, n=6001):
    """min over a in [lo, hi] and mu of max{A,B} with b = 1 + g(a); returns (value, a, mu)."""
    best = (float('inf'), None, None)
    grid = np.linspace(lo, hi, n)
    for mu in range(1, (m + 1)//2 + 1):
        f = lambda a: AB(a, 1 + g(a), m, mu)
        vals = [f(a) for a in grid]
        k = int(np.argmin(vals))
        l, r = grid[max(k - 1, 0)], grid[min(k + 1, n - 1)]
        res = minimize_scalar(f, bounds=(l, r), method='bounded', options={'xatol': 1e-10})
        cand = min([(vals[k], grid[k]), (res.fun, res.x)])
        a4 = min(max(round(cand[1], 4), lo), hi)          # rounded parameter, evaluated exactly
        v4 = f(a4)
        if v4 < best[0]: best = (v4, a4, mu)
    return best

a_s = minimize_scalar(lambda a: a + (1 + g(a))*h(a), bounds=(1.0001, 1.9999),
                      method='bounded', options={'xatol': 1e-13}).x
ms = [2, 3, 4, 5, 6, 8, 10, 16, 32, 64, 128, 1024]

if __name__ == '__main__':
    print('a_s = %.12f, b_s(a_s) = %.12f, R_s(a_s) = %.12f' % (a_s, 1 + g(a_s), a_s + (1 + g(a_s))*h(a_s)))
    rows = [('(I)   SAR a=13/9          [A1-A3]', 13/9, 26/25),
            ('(III) round up only a=2   [A1-A3]', 2.0, 1.0),
            ('(II)  SAR a=a_s           [A1deg]', a_s, 1 + g(a_s)),
            ('(IV)  threshold rho=0.26  [A1\']', 100/63, 100/87)]
    print('%-34s' % 'm' + ''.join('%8d' % m for m in ms) + '     inf')
    for name, a, b in rows:
        print('%-34s' % name + ''.join('%8.4f' % best_mu(a, b, m)[0] for m in ms) + '  %.4f' % (a + b*h(a)))
        print('%-34s' % '      (best mu)' + ''.join('%8d' % best_mu(a, b, m)[1] for m in ms))
    for name, lo in (('(I*)  SAR best a>=13/9    [A1-A3]', 13/9), ('(II*) SAR best a in (1,2] [A1deg]', 1.0001)):
        res = [best_a(m, lo) for m in ms]
        inf = 13*(30 + math.sqrt(493))/225 if lo > 1.4 else a_s + (1 + g(a_s))*h(a_s)
        print('%-34s' % name + ''.join('%8.4f' % v for v, _, _ in res) + '  %.4f' % inf)
        print('%-34s' % '      (a)' + ''.join('%8.4f' % a for _, a, _ in res))
        print('%-34s' % '      (mu)' + ''.join('%8d' % mu for _, _, mu in res))


==> anc/list_prop.py <==
import os, sys, random
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from sched_utils import earliest_start
def LIST_full(n, m, edges, dur, size):
    preds = {j: [a for (a, c) in edges if c == j] for j in range(n)}
    placed = {}; done = set(); order = []
    while len(done) < n:
        ready = [j for j in range(n) if j not in done and all(i in done for i in preds[j])]
        best = None
        for j in ready:
            r0 = max([placed[i][1] for i in preds[j]], default=0.0)
            s = earliest_start(list(placed.values()), r0, dur[j], size[j], m)
            if best is None or s < best[0] - 1e-12: best = (s, j)
        s, j = best; placed[j] = (s, s+dur[j], size[j]); done.add(j); order.append(j)
    return placed, order, preds
rng = random.Random(3); viol = 0; checks = 0; mono = 0
for t in range(3000):
    n = rng.randint(2, 9); m = rng.randint(2, 8)
    edges = [(i, j) for i in range(n) for j in range(i+1, n) if rng.random() < 0.3]
    dur = [rng.choice([1, 2, 3, 0.5, 1.7]) for _ in range(n)]; size = [rng.randint(1, m) for _ in range(n)]
    placed, order, preds = LIST_full(n, m, edges, dur, size)
    starts = [placed[j][0] for j in order]
    if any(starts[k] > starts[k+1] + 1e-12 for k in range(len(starts)-1)): mono += 1
    pts = sorted(set([0.0] + [v[0] for v in placed.values()] + [v[1] for v in placed.values()]))
    for J in range(n):
        avail = max([placed[i][1] for i in preds[J]], default=0.0)
        for tt in pts:
            if avail - 1e-12 <= tt < placed[J][0] - 1e-12:
                busy = sum(q for (s, e, q) in placed.values() if s <= tt + 1e-12 and tt < e - 1e-12)
                checks += 1
                if busy <= m - size[J]: viol += 1
print('start-order monotonicity violations:', mono, ' | LIST-property checks:', checks, 'violations:', viol)


==> anc/lower_bounds.py <==
"""Checks for Proposition 12.3 (lower bounds).
(a) Integrality gap: unit tasks without speedup, a chain of k tasks followed by m*k successors of its last task.
    The LP value is k+1 and OPT = 2k (m >= k).
(b) A single task with linear speedup p(l) = m/l: the LP solution is x* = 1 = OPT, and the algorithm
    (any per-task rounding, cap mu, list scheduling) has makespan m/mu.  With mu = ceil(beta(a) m) the ratio
    m/ceil(beta(a) m) tends to 1/beta(a)."""
import os, sys, math
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from newalg import lp_convex, round_speedup_aware, LIST

beta = lambda a: 2 / (a + 2 + math.sqrt(a*a + 4))
h    = lambda a: (2 - a + math.sqrt(a*a + 4)) / 2
g    = lambda a: ((1 - math.sqrt(a - 1))/(1 + math.sqrt(a - 1)))**2
A_S  = 1.2848137044

# (a) integrality gap
for k in (2, 3, 4, 5, 6):
    m = k
    n = k + m*k
    edges = [(i, i + 1) for i in range(k - 1)] + [(k - 1, j) for j in range(k, n)]
    P = [[1.0]*m for _ in range(n)]
    Cst, x = lp_convex(n, m, edges, P)
    mu = math.ceil(beta(13/9)*m - 1e-12)
    allot = [min(l, mu) for l in round_speedup_aware(P, m, x, 13/9)]
    C = LIST(n, m, edges, P, allot)
    print('(a) k=m=%d: LP C* = %.6f (k+1 = %d), algorithm C_max = %.1f = OPT = 2k = %d, OPT/C* = %.4f'
          % (k, Cst, k + 1, C, 2*k, 2*k/Cst))

# (b) single task with linear speedup, full pipeline LP -> rounding -> cap -> LIST
for a in (13/9, A_S):
    worst = 0.0
    for m in range(2, 65):
        P = [[m/l for l in range(1, m + 1)]]
        Cst, x = lp_convex(1, m, [], P)
        mu = math.ceil(beta(a)*m - 1e-12)
        allot = [min(l, mu) for l in round_speedup_aware(P, m, x, a)]
        C = LIST(1, m, [], P, allot)
        assert abs(Cst - 1) < 1e-9 and abs(C - m/mu) < 1e-9
        worst = max(worst, C/Cst)
    lim = 1/beta(a)
    sup_large = max(m/math.ceil(beta(a)*m - 1e-12) for m in range(2, 200001))
    print('(b) a=%.6f: max over m<=64 of C_max/OPT = %.6f; max over m<=2e5 of m/ceil(beta m) = %.6f; '
          '1/beta(a) = %.6f; upper bound a+b(a)h(a) = %.6f' % (a, worst, sup_large, lim, a + (1 + g(a))*h(a)))
print('(b) a=2, b=1: 1/beta(2) = %.6f = 2+sqrt2 = %.6f' % (1/beta(2.0), 2 + math.sqrt(2)))


==> anc/minmax.py <==
import os, numpy as np, sys
from scipy.optimize import linprog
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from tradeoff import b_c

def inner(m, mu, a, work_rows):
    """max y1+y2+y3 ; vars y1,y2,y3,yp.
    work_rows: list of (coef_yp, rhs) meaning  y1 + mu y2 + (m-mu+1) y3 - coef_yp*yp <= rhs"""
    c = -np.array([1, 1, 1, 0.0])
    A = [[1, 1, 1, -1]]; b = [0]
    for (cy, rhs) in work_rows:
        A.append([1, mu, m-mu+1, -cy]); b.append(rhs)
    A.append([1/a, min(1/a, mu/m), 0, 0]); b.append(1)
    res = linprog(c, A_ub=A, b_ub=b, bounds=[(0, None)]*3 + [(0, m)], method='highs')
    return -res.fun

def chenchu_general(m, rho, mu):
    a = 2/(1+rho)
    rows = [(-rho/(1-rho), m/(1-rho))] if rho < 1 else []
    return inner(m, mu, a, rows)

def chenchu_strict(m, rho, mu):
    a = 2/(1+rho)
    return inner(m, mu, a, [(rho, m)])

def new_general(m, a, mu, bc=None):
    b, c = bc if bc else b_c(a)
    rows = [(0.0, b*m), (-c, (1+c)*m)]   # W <= b m ;  W <= yp + (1+c)(m-yp) = (1+c)m - c yp
    return inner(m, mu, a, rows)

if __name__ == '__main__':
    # sanity: Chen-Chu Table 1 (rho=0) and Table 3
    print('Chen-Chu general, rho=0: m=25 mu=8 ->', round(chenchu_general(25, 0.0, 8), 4), '(paper 3.2941)')
    print('Chen-Chu general, rho=0: m=13 mu=5 ->', round(chenchu_general(13, 0.0, 5), 4), '(paper 3.2222)')
    print('Chen-Chu strict: m=8 mu=4 rho=.5921 ->', round(chenchu_strict(8, 0.5921, 4), 4), '(paper 2.9549)')
    print('Chen-Chu strict: m=13 mu=6 rho=.9513 ->', round(chenchu_strict(13, 0.9513, 6), 4), '(paper 2.8622)')


==> anc/models_check.py <==
import numpy as np
rng = np.random.default_rng(1)
def check(p):
    m = len(p)
    # A1 via truncation: usable allotments are 1..argmin (first minimum); times beyond are dominated
    lstar = int(np.argmin(p)) + 1
    q = np.array(p[:lstar])
    W = np.arange(1, lstar+1)*q
    idx = [0] + [l for l in range(1, lstar) if q[l] < q[l-1] - 1e-12]
    xs, ws = q[idx], W[idx]
    a1 = all(np.diff(xs) < 0)
    a2 = all(np.diff(ws) >= -1e-9)
    sl = [(ws[k+1]-ws[k])/(xs[k]-xs[k+1]) for k in range(len(idx)-1)]
    a3 = all(sl[k] <= sl[k+1] + 1e-9 for k in range(len(sl)-1))
    return a1, a2, a3
bad = {}
for trial in range(20000):
    m = int(rng.integers(2, 129)); l = np.arange(1, m+1); w = rng.uniform(1, 100)
    models = {
      'roofline': w/np.minimum(l, rng.integers(1, m+1)),
      'communication': w/l + (l-1)*rng.uniform(1e-4, 5),
      'amdahl': w*(rng.uniform(0, 1) + 0)*0 + w*((lambda g: g + (1-g)/l)(rng.uniform(0, 1))),
      'power': w*l**(-rng.uniform(0, 1)),
    }
    g = rng.uniform(0, 1); lb = rng.integers(1, m+1); c = rng.uniform(0, 2)
    models['general'] = w*((1-g)/np.minimum(l, lb) + g) + (l-1)*c
    for name, p in models.items():
        r = check(list(p))
        if not all(r): bad[name] = bad.get(name, 0) + 1
print('violations of A1/A2/A3 (after removing dominated allotments):', bad if bad else 'none')


==> anc/newalg.py <==
"""End-to-end sanity test of the speedup-aware rounding algorithm
(Assumptions 1-3: time non-increasing, work non-decreasing, work convex in time)."""
import os, numpy as np, sys, random, math
from scipy.optimize import linprog
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from sched_utils import opt, earliest_start
from tradeoff import b_c
from minmax import new_general

def nondom(p):
    m = len(p)
    return [0] + [l for l in range(1, m) if p[l] < p[l-1] - 1e-12]

def lp_convex(n, m, edges, P):
    # vars: C_j (n), x_j (n), w_j (n), L, C
    nv = 3*n + 2; iC = lambda j: j; ix = lambda j: n+j; iw = lambda j: 2*n+j; iL = 3*n; iCC = 3*n+1
    A = []; b = []
    def le(co, r):
        row = np.zeros(nv)
        for k, v in co: row[k] += v
        A.append(row); b.append(r)
    bounds = [(0, None)]*nv
    for j in range(n):
        p = P[j]; W = [(l+1)*p[l] for l in range(m)]; idx = nondom(p)
        bounds[ix(j)] = (p[m-1], p[0])
        le([(ix(j), 1), (iC(j), -1)], 0); le([(iC(j), 1), (iL, -1)], 0)
        for k in range(len(idx)-1):
            s, t = idx[k], idx[k+1]
            slope = (W[t]-W[s])/(p[s]-p[t])          # w >= W[s] + slope*(p[s]-x)
            le([(iw(j), -1), (ix(j), -slope)], -(W[s] + slope*p[s]))
        le([(iw(j), -1)], -W[0])                       # w >= W(1)
    for (a_, c_) in edges: le([(iC(a_), 1), (ix(c_), 1), (iC(c_), -1)], 0)
    le([(iL, 1), (iCC, -1)], 0)
    le([(iw(j), 1/m) for j in range(n)] + [(iCC, -1)], 0)
    c = np.zeros(nv); c[iCC] = 1
    r = linprog(c, A_ub=np.array(A), b_ub=np.array(b), bounds=bounds, method='highs')
    assert r.status == 0
    return r.fun, [r.x[ix(j)] for j in range(n)]

def round_speedup_aware(P, m, x, a):
    allot = []
    for j, xj in enumerate(x):
        p = P[j]; idx = nondom(p)
        # find consecutive non-dominated allotments s,t with p[t] <= x <= p[s]
        l = idx[-1]
        for k in range(len(idx)-1):
            s, t = idx[k], idx[k+1]
            if p[t] - 1e-12 <= xj <= p[s] + 1e-12:
                if abs(xj - p[s]) < 1e-12: l = s
                elif abs(xj - p[t]) < 1e-12: l = t
                else: l = s if p[s] <= a*xj else t
                break
        allot.append(l+1)
    return allot

def LIST(n, m, edges, P, allot):
    preds = {j: [a_ for (a_, c_) in edges if c_ == j] for j in range(n)}
    placed = []; fin = {}; done = set()
    while len(done) < n:
        ready = [j for j in range(n) if j not in done and all(i in done for i in preds[j])]
        best = None
        for j in ready:
            r0 = max([fin[i] for i in preds[j]], default=0.0)
            s = earliest_start(placed, r0, P[j][allot[j]-1], allot[j], m)
            if best is None or s < best[0] - 1e-12: best = (s, j)
        s, j = best; d = P[j][allot[j]-1]
        placed.append((s, s+d, allot[j])); fin[j] = s+d; done.add(j)
    return max(fin.values())

def rand_convex_P(rng, n, m):
    P = []
    while len(P) < n:
        p = [rng.uniform(1, 10)]
        for l in range(2, m+1):
            lo = p[-1]*(l-1)/l; u = rng.random()
            p.append(p[-1] if u < 0.15 else (lo if u < 0.3 else rng.uniform(lo, p[-1])))
        W = [(l+1)*p[l] for l in range(m)]; idx = nondom(p)
        sl = [(W[idx[k+1]]-W[idx[k]])/(p[idx[k]]-p[idx[k+1]]) for k in range(len(idx)-1)]
        if all(sl[k] <= sl[k+1] + 1e-9 for k in range(len(sl)-1)):
            P.append(p)
    return P

if __name__ == '__main__':
    a = 1.445; b, c = b_c(a, Q=40, nr=20001)
    rng = random.Random(5)
    worst_lp = 0; worst_opt = 0
    for t in range(600):
        n = rng.randint(3, 8); m = rng.randint(2, 8)
        edges = [(i, j) for i in range(n) for j in range(i+1, n) if rng.random() < rng.choice([0.1, 0.3, 0.5])]
        P = rand_convex_P(rng, n, m)
        Cst, x = lp_convex(n, m, edges, P)
        allot1 = round_speedup_aware(P, m, x, a)
        # choose mu minimizing the analytic bound for this m
        mus = range(1, (m+1)//2 + 1)
        bound, mu = min((new_general(m, a, mu, (b, c)), mu) for mu in mus)
        allot = [min(l, mu) for l in allot1]
        Cmax = LIST(n, m, edges, P, allot)
        worst_lp = max(worst_lp, Cmax/Cst/bound)
        if n <= 6 and m <= 4:
            O, _ = opt(n, m, edges, P)
            assert Cst <= O + 1e-6
            worst_opt = max(worst_opt, Cmax/O)
    print('max over instances of (Cmax / LP*) / analytic bound r(m) =', round(worst_lp, 4), '(must be <= 1)')
    print('max Cmax/OPT on small instances =', round(worst_opt, 4))


==> anc/proofs_check.py <==
"""Numerical cross-checks of every analytic step in the write-up (sections 5, 6, 8, 9)."""
import random, numpy as np
from math import sqrt, ceil
from scipy.optimize import linprog
from closed import F, sup_F, b_of, h, beta, F11, F21

rng = random.Random(7)
def g(a):  # F*(1,1) in closed form
    u = sqrt(a-1); return ((1-u)/(1+u))**2

# 1. F(q,s;r) equals the worst rounding-down ratio minus 1 (direct computation on random blocks)
worst_gap = 0.0
for _ in range(200000):
    q = rng.randint(1, 6); s = rng.randint(1, q); a = rng.uniform(1.01, 1.99); al = 1/a
    lo = q/(q+1)
    if lo >= al: continue
    r = rng.uniform(lo, al)                 # p(s)=1, p(q+1)=r
    x = rng.uniform(r, al)                  # rounded DOWN since a*x < 1
    w = s + ((q+1)*r - s)*(1-x)/(1-r)       # envelope work at x
    ratio = (q+1)*r/w - 1
    worst_gap = max(worst_gap, ratio - F(q, s, al, r))
print('1. direct ratio - F(q,s;r) <= 0 :', worst_gap <= 1e-12, '(max gap %.2e)' % worst_gap)

# 2. F decreasing in s ; 3. G(q;delta) <= G(1;delta)
bad2 = bad3 = 0
for _ in range(200000):
    q = rng.randint(2, 30); a = rng.uniform(1.001, 1.999); al = 1/a
    lo = q/(q+1)
    if lo < al:
        r = rng.uniform(lo, al); s1, s2 = sorted(rng.sample(range(1, q+1), 2))
        if F(q, s2, al, r) > F(q, s1, al, r) + 1e-13: bad2 += 1
    cq = (q+1)*al - q; c1 = 2*al - 1
    if cq > 0:
        d = rng.uniform(0, cq)
        Gq = d*(cq-d)/(q - (cq+q-1)*d); G1 = d*(c1-d)/(1 - c1*d)
        if Gq > G1 + 1e-13: bad3 += 1
print('2. F decreasing in s: violations', bad2, '| 3. G(q;d) <= G(1;d): violations', bad3)

# 4./5. closed forms of b(a) vs brute force over q <= 200
e4 = max(abs(b_of(a)[0] - (1 + g(a))) for a in np.linspace(13/9, 1.999, 400))
e5 = max(abs(b_of(a, strict=True)[0] - (1 + g(a))) for a in np.linspace(1.02, 1.999, 400))
print('4. convex b(a)=1+F*(1,1) on [13/9,2): max err %.2e' % e4, '| 5. strict b_s(a)=1+F*(1,1) on (1,2): max err %.2e' % e5)
lowb = min(b_of(a)[0] - 2*a/(4*a-3) for a in np.linspace(1.02, 1.499, 300))
print('   convex lower bound b(a) >= 2a/(4a-3) on (1,3/2): min slack %.2e' % lowb)

# 6. identity F*(1,1) - F*(2,1) = 2u(3u-2)(u^2+1)/((1+u)^2(1+4u^2))
e6 = 0
for a in np.linspace(1.13, 1.49, 200):
    u = sqrt(a-1); lhs = g(a) - (3-2*a)/(4*a-3); rhs = 2*u*(3*u-2)*(u*u+1)/((1+u)**2*(1+4*u*u))
    e6 = max(e6, abs(lhs-rhs))
print('6. crossover identity: max err %.2e ; F*(2,1) attained at r=2/3 check:' % e6,
      max(abs(sup_F(2, 1, 1/a)[0] - (3-2*a)/(4*a-3)) for a in np.linspace(13/9, 1.499, 50)) < 1e-9)

# 7. optimality of a=13/9 for the convex model
rstar = 13*(30+sqrt(493))/225
phi = lambda a: a + 2*a/(4*a-3)*h(a)
aa = np.linspace(1.001, 13/9, 3000); ph = [phi(a) for a in aa]
bb = np.linspace(13/9, 1.999, 3000); rr = [b + (1+g(b))*h(b) for b in bb]
print('7. phi decreasing on (1,13/9]:', all(np.diff(ph) < 0), ' phi(13/9)=r*:', abs(ph[-1]-rstar) < 1e-12,
      '| r increasing on [13/9,2):', all(np.diff(rr) > 0))
glob = min(a + b_of(a)[0]*h(a) for a in np.linspace(1.01, 3.0, 1200))
print('   global grid min of r(a) over (1,3]: %.6f >= r* = %.6f : %s' % (glob, rstar, glob >= rstar - 1e-12))

# 8. weak-duality bound: inner LP value <= max(A, B)
bad8 = 0
for _ in range(3000):
    m = rng.randint(1, 400); mu = rng.randint(1, m); a = rng.uniform(1.01, 2.5); b = rng.uniform(1, 3.5)
    c = min(1/a, mu/m)
    res = linprog(-np.ones(3), A_ub=[[1/a, c, 0], [1, mu, m-mu+1]], b_ub=[1, b*m], bounds=[(0, None)]*3, method='highs')
    A_ = a + (b*m - a)/(m-mu+1); B_ = m/mu + (b-1)*m/(m-mu+1)
    if -res.fun > max(A_, B_) + 1e-9: bad8 += 1
print('8. inner LP <= max(A,B): violations', bad8, 'of 3000')

# 9. mu = ceil(beta m) satisfies 1 <= mu <= (m+1)/2 (classes T1,T2,T3 partition [0,Cmax))
ok9 = all(1 <= ceil(beta(a)*m - 1e-12) <= (m+1)/2 for a in (13/9, 1.5, 1.284813715, 9/7) for m in range(1, 100001))
print('9. 1 <= mu <= (m+1)/2 for m <= 100000 and the four parameter sets:', ok9)


==> anc/sched_utils.py <==
"""
Scheduling helpers for the numerical checks of the paper
"Speedup-Aware Rounding for Scheduling Malleable Tasks with Precedence Constraints".

earliest_start   earliest feasible start of a rigid task in a partial schedule
                 (used by earliest-start list scheduling, Lemma 6.4);
opt              exact optimum of tiny instances: enumerates the non-dominated
                 allotments and all precedence-feasible orders with earliest-start
                 placement (serial schedule generation, which contains an optimal
                 active schedule).
"""
import itertools, math

EPS = 1e-9

def work(p):
    return [ (l+1)*p[l] for l in range(len(p)) ]

# ---------------------------------------------------------------- exact OPT (tiny)
def earliest_start(placed, ready, dur, size, m):
    cands = sorted(set([ready] + [e for (s, e, q) in placed if e > ready]))
    for s in cands:
        ok = True
        pts = [s] + [ps for (ps, pe, q) in placed if s < ps < s+dur]
        for t in pts:
            use = sum(q for (ps, pe, q) in placed if ps <= t + 1e-12 and t < pe - 1e-12)
            if use + size > m:
                ok = False; break
        if ok: return s
    raise RuntimeError

def makespan_order(order, allot, P, preds, m):
    placed = []; fin = {}
    for j in order:
        r = max([fin[i] for i in preds[j]], default=0.0)
        d = P[j][allot[j]-1]
        s = earliest_start(placed, r, d, allot[j], m)
        placed.append((s, s+d, allot[j])); fin[j] = s+d
    return max(fin.values())

def topo_orders(n, preds):
    res = []
    def rec(done, order):
        if len(order) == n:
            res.append(order[:]); return
        for j in range(n):
            if j not in done and all(i in done for i in preds[j]):
                done.add(j); order.append(j); rec(done, order); order.pop(); done.remove(j)
    rec(set(), [])
    return res

def opt(n, m, edges, P):
    preds = {j: [a for (a, c) in edges if c == j] for j in range(n)}
    orders = topo_orders(n, preds)
    best = math.inf; barg = None
    # only non-dominated allotments (smallest l per distinct time)
    choices = []
    for j in range(n):
        ch = []
        for l in range(m):
            if l == 0 or P[j][l] < P[j][l-1] - EPS: ch.append(l+1)
        choices.append(ch)
    for allot in itertools.product(*choices):
        # quick lower bound
        Wt = sum(a*P[j][a-1] for j, a in enumerate(allot))
        if Wt/m >= best - 1e-12: continue
        for o in orders:
            c = makespan_order(o, allot, P, preds, m)
            if c < best - 1e-12:
                best = c; barg = (allot, o)
    return best, barg


==> anc/tradeoff.py <==
"""
Speedup-aware rounding for the convex-work model (Assumptions 1,2,3 of Chen & Chu 2013).

For a task whose LP time x* lies between two consecutive (non-dominated) allotments
s < q+1 (block [s..q] has time p(s); next time p(q+1)), write
   r = p(q+1)/p(s)  in [q/(q+1), 1],   lambda = position of x* (1 at p(s), 0 at p(q+1)).
The LP work is the exact interpolation w(x*) = lambda W(s) + (1-lambda) W(q+1).
Rule with threshold a >= 1:
   round UP (s processors)   if  p(s)/x* = 1/(lambda+(1-lambda) r) <= a    [work <= w(x*)]
   round DOWN (q+1 procs)    otherwise                                     [time <= x*]
b(a)-1 = sup relative extra work of DOWN-rounded tasks:
   D = lambda((q+1)r - s) / (s + (1-lambda)((q+1)r - s))
c(a)   = sup extra/(w(x*) - p(1))  (used for the 'P-refined' work bound).
"""
import numpy as np

def b_c(a, Q=60, nr=4001):
    best_b = 0.0; best_c = 0.0
    for q in range(1, Q+1):
        if (q+1)/q <= a + 1e-15:      # 1/r <= (q+1)/q <= a : always round up
            continue
        r = np.linspace(q/(q+1), 1.0, nr)
        # largest lambda that is still rounded DOWN: lambda + (1-lambda) r < 1/a
        lam = np.clip((1.0/a - r)/(1.0 - r + 1e-300), 0.0, 1.0)
        for s in range(1, q+1):
            d = (q+1)*r - s            # Delta / p(s)
            d = np.maximum(d, 0.0)
            D = lam*d/(s + (1-lam)*d)
            best_b = max(best_b, D.max())
            # extra = lam*Delta ; w - p(1) >= w - W(s) ... use p(1) <= W(s); exact for s=1
            # w - p(1) >= (1-lam)*Delta  ->  extra/(w-p1) <= lam/(1-lam)
            mask = d > 1e-12
            if mask.any():
                cc = (lam/(1-lam+1e-300))[mask]
                best_c = max(best_c, cc.max())
    return 1.0 + best_b, best_c

if __name__ == '__main__':
    for a in [2.0, 1.9, 1.8, 1.75, 1.7, 1.6, 1.5, 1.45, 1.4, 1.35, 1.3, 1.25, 1.2, 1.1, 1.0]:
        b, c = b_c(a)
        print('a=%.3f  b(a)=%.5f  c(a)=%.4f' % (a, b, c))

